An Operator Product Expansion for Form Factors II. Born level

Form factors in planar N=4 Super-Yang-Mills theory admit a type of non-perturbative operator product expansion (OPE), as we have recently shown in arXiv:2009.11297. This expansion is based on a decomposition of the dual periodic Wilson loop into elementary building blocks: the known pentagon transitions and a new object that we call form factor transition, which encodes the information about the local operator. In this paper, we compute the two-particle form factor transitions for the chiral part of the stress-tensor supermultiplet at Born level; they yield the leading contribution to the OPE. To achieve this, we explicitly construct the Gubser-Klebanov-Polyakov two-particle singlet states. The resulting transitions are then used to test the OPE against known perturbative data and to make higher-loop predictions.

==> anc/OPE-predictions.txt <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to "An Operator Product Expansion for            *)
(*  Form Factors II. Born level" by Amit Sever, Alexander           *)
(*  G. Tumanov and Matthias Wilhelm, arXiv:2105.xxxxx               *)
(*                                                                  *)
(*  This file contains the coefficients of                          *)
(*  Exp[-2\[Tau]] \[Tau]^(L-1) in the large \[Tau] expansion of     *)
(*  the ratio of Wilson loop for loop orders L=2,3,4,5,6,7.         *)
(*                                                                  *)
(********************************************************************)

twoloop = -8 - 32*E^\[Sigma]*\[Sigma]*Cosh[\[Sigma]] + 
     4*Cosh[\[Sigma]]^2*(-8*HPL[{1}, -E^(2*\[Sigma])] - 
       16*\[Sigma]*HPL[{1}, -E^(2*\[Sigma])] - 
       16*HPL[{1, 1}, -E^(2*\[Sigma])])
 
threeloop = 24 + (4*Pi^2)/3 + 48*\[Sigma]^2 + 128*E^\[Sigma]*\[Sigma]*
      Cosh[\[Sigma]] - 4*Cosh[\[Sigma]]^2*(-32*HPL[{1}, -E^(2*\[Sigma])] - 
       (4*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/3 - 48*\[Sigma]^2*
        HPL[{1}, -E^(2*\[Sigma])] + 2*\[Sigma]*
        (-32*HPL[{1}, -E^(2*\[Sigma])] - 64*HPL[{1, 1}, -E^(2*\[Sigma])]) - 
       64*HPL[{1, 1}, -E^(2*\[Sigma])] + 8*HPL[{0, 0, 1}, -E^(2*\[Sigma])] - 
       128*HPL[{1, 1, 1}, -E^(2*\[Sigma])])
 
fourloop = -160/3 - (8*Pi^2)/3 - 96*\[Sigma]^2 - (640*\[Sigma]^3)/9 - 
     2*\[Sigma]*((32*Pi^2)/9 + 32*HPL[{0, 1}, -E^(2*\[Sigma])]) - 
     2*E^\[Sigma]*Cosh[\[Sigma]]*((8*Pi^2)/3 + 96*\[Sigma]^2 + 
       2*\[Sigma]*(304/3 + 32*HPL[{1}, -E^(2*\[Sigma])]) + 
       32*HPL[{0, 1}, -E^(2*\[Sigma])]) - 
     (32*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 + 32*Zeta[3] + 
     4*Cosh[\[Sigma]]^2*((-304*HPL[{1}, -E^(2*\[Sigma])])/3 - 
       (640*\[Sigma]^3*HPL[{1}, -E^(2*\[Sigma])])/9 + 
       16*HPL[{0, 1}, -E^(2*\[Sigma])] + 4*\[Sigma]^2*
        (-48*HPL[{1}, -E^(2*\[Sigma])] - 96*HPL[{1, 1}, -E^(2*\[Sigma])]) - 
       256*HPL[{1, 1}, -E^(2*\[Sigma])] - 
       (16*Pi^2*(HPL[{1}, -E^(2*\[Sigma])] + 2*HPL[{1, 1}, -E^(2*\[Sigma])]))/
        3 + 32*HPL[{0, 0, 1}, -E^(2*\[Sigma])] + 
       2*\[Sigma]*(-112*HPL[{1}, -E^(2*\[Sigma])] - 
         (32*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/9 - 
         256*HPL[{1, 1}, -E^(2*\[Sigma])] + 
         (32*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         32*HPL[{0, 1, 1}, -E^(2*\[Sigma])] - 
         32*HPL[{1, 0, 1}, -E^(2*\[Sigma])] - 
         512*HPL[{1, 1, 1}, -E^(2*\[Sigma])]) - 
       512*HPL[{1, 1, 1}, -E^(2*\[Sigma])] + 
       (320*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (160*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (160*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       1024*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] + 32*HPL[{1}, -E^(2*\[Sigma])]*
        Zeta[3])
 
fiveloop = 280/3 + (37*Pi^4)/135 + (1280*\[Sigma]^3)/9 + (560*\[Sigma]^4)/9 + 
     (4*Pi^2*(7 + 16*HPL[{0, 1}, -E^(2*\[Sigma])]))/9 + 
     4*\[Sigma]^2*(4 + (10*Pi^2)/3 + (256*HPL[{0, 1}, -E^(2*\[Sigma])])/3) + 
     (64*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 - 
     (128*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
     (640*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
     (256*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
     2*\[Sigma]*((64*Pi^2)/9 + 64*HPL[{0, 1}, -E^(2*\[Sigma])] - 
       (128*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       128*HPL[{0, 1, 1}, -E^(2*\[Sigma])] - (256*Zeta[3])/3) + 
     2*E^\[Sigma]*Cosh[\[Sigma]]*((1280*\[Sigma]^3)/9 + 
       (64*Pi^2*(2 + HPL[{1}, -E^(2*\[Sigma])]))/9 + 
       4*\[Sigma]^2*(416/3 + (256*HPL[{1}, -E^(2*\[Sigma])])/3) + 
       (512*HPL[{0, 1}, -E^(2*\[Sigma])])/3 + 2*\[Sigma]*
        (256 + (64*Pi^2)/9 + 192*HPL[{1}, -E^(2*\[Sigma])] + 
         (320*HPL[{0, 1}, -E^(2*\[Sigma])])/3 + 
         128*HPL[{1, 1}, -E^(2*\[Sigma])]) - 
       64*HPL[{0, 0, 1}, -E^(2*\[Sigma])] + 
       (896*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (256*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 - 64*Zeta[3]) - 64*Zeta[3] - 
     4*Cosh[\[Sigma]]^2*(-256*HPL[{1}, -E^(2*\[Sigma])] - 
       (37*Pi^4*HPL[{1}, -E^(2*\[Sigma])])/135 - 
       (560*\[Sigma]^4*HPL[{1}, -E^(2*\[Sigma])])/9 + 
       (256*HPL[{0, 1}, -E^(2*\[Sigma])])/3 + 8*\[Sigma]^3*
        ((-320*HPL[{1}, -E^(2*\[Sigma])])/9 - 
         (640*HPL[{1, 1}, -E^(2*\[Sigma])])/9) - 
       832*HPL[{1, 1}, -E^(2*\[Sigma])] + 
       (256*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (448*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (128*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 + 4*\[Sigma]^2*
        ((-448*HPL[{1}, -E^(2*\[Sigma])])/3 - 
         (10*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/3 - 
         384*HPL[{1, 1}, -E^(2*\[Sigma])] + 
         (20*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (256*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (256*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         768*HPL[{1, 1, 1}, -E^(2*\[Sigma])]) - 
       2048*HPL[{1, 1, 1}, -E^(2*\[Sigma])] - 
       (4*Pi^2*(40*HPL[{1}, -E^(2*\[Sigma])] + 
          96*HPL[{1, 1}, -E^(2*\[Sigma])] - HPL[{0, 0, 1}, -E^(2*\[Sigma])] + 
          16*HPL[{0, 1, 1}, -E^(2*\[Sigma])] + 
          16*HPL[{1, 0, 1}, -E^(2*\[Sigma])] + 192*HPL[{1, 1, 1}, 
            -E^(2*\[Sigma])]))/9 + (1280*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/
        3 + (640*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (640*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       4096*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] - 
       8*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])] - 
       (256*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       1024*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (128*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       640*HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (1024*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (128*HPL[{1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       640*HPL[{1, 0, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (1024*HPL[{1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (1280*HPL[{1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       8192*HPL[{1, 1, 1, 1, 1}, -E^(2*\[Sigma])] + 
       128*(HPL[{1}, -E^(2*\[Sigma])] + 2*HPL[{1, 1}, -E^(2*\[Sigma])])*
        Zeta[3] + 2*\[Sigma]*(-320*HPL[{1}, -E^(2*\[Sigma])] + 
         (64*HPL[{0, 1}, -E^(2*\[Sigma])])/3 - 
         960*HPL[{1, 1}, -E^(2*\[Sigma])] - 
         (128*Pi^2*(HPL[{1}, -E^(2*\[Sigma])] + 
            2*HPL[{1, 1}, -E^(2*\[Sigma])]))/9 + 
         (128*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         128*HPL[{0, 1, 1}, -E^(2*\[Sigma])] - 
         128*HPL[{1, 0, 1}, -E^(2*\[Sigma])] - 
         2048*HPL[{1, 1, 1}, -E^(2*\[Sigma])] + 
         256*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])] + 
         128*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])] - 
         384*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])] + 
         128*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])] - 
         384*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] - 
         256*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])] - 
         4096*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (256*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/3))
 
sixloop = -672/5 - (8*Pi^2)/9 - (74*Pi^4)/135 - (1120*\[Sigma]^4)/9 - 
     (896*\[Sigma]^5)/25 + \[Sigma]^3*(4096/45 - (1792*Pi^2)/135 - 
       640*HPL[{0, 1}, -E^(2*\[Sigma])]) - 
     (128*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/9 - 
     (352*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/15 + 
     (112*Pi^2*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/9 - 
     (256*Pi^2*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/9 + 
     (256*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
     (1280*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
     (512*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
     (96*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
     (3584*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
     512*HPL[{0, 0, 1, 0, 1}, -E^(2*\[Sigma])] - 
     (6656*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
     (512*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
     1024*HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])] - 
     (1024*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + (224*Zeta[3])/3 + 
     (112*Pi^2*Zeta[3])/9 + (512*HPL[{0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
     \[Sigma]^2*(608 - (80*Pi^2)/3 - (2048*HPL[{0, 1}, -E^(2*\[Sigma])])/3 + 
       (448*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (4096*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 + 320*Zeta[3]) + 
     \[Sigma]*((224*Pi^2)/45 - (568*Pi^4)/675 + 
       (320*HPL[{0, 1}, -E^(2*\[Sigma])])/3 - 
       (544*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/9 + 
       (512*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       512*HPL[{0, 1, 1}, -E^(2*\[Sigma])] + 
       (832*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       1024*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])] - 
       (2048*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       1024*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])] + (1024*Zeta[3])/3) + 
     E^\[Sigma]*Cosh[\[Sigma]]*((-272*Pi^2)/3 - (148*Pi^4)/135 - 
       (2240*\[Sigma]^4)/9 + \[Sigma]^3*(-16000/9 - 
         1280*HPL[{1}, -E^(2*\[Sigma])]) - 
       (256*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/3 - 
       1088*HPL[{0, 1}, -E^(2*\[Sigma])] - 
       32*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])] + \[Sigma]^2*
        (-11840/3 - (160*Pi^2)/3 - 4096*HPL[{1}, -E^(2*\[Sigma])] - 
         (4736*HPL[{0, 1}, -E^(2*\[Sigma])])/3 - 
         (8192*HPL[{1, 1}, -E^(2*\[Sigma])])/3) - 
       (512*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])])/9 + 
       (2048*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (10240*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       1024*HPL[{1, 0, 1}, -E^(2*\[Sigma])] + 
       (704*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (3584*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (1024*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       5120*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (1024*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       2048*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] - 
       (2048*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + (2048*Zeta[3])/3 + 
       (1024*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
       \[Sigma]*(-10688/5 - (1568*Pi^2)/9 - (8576*HPL[{1}, -E^(2*\[Sigma])])/
          3 - (1088*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/9 - 
         (7168*HPL[{0, 1}, -E^(2*\[Sigma])])/3 - 
         3072*HPL[{1, 1}, -E^(2*\[Sigma])] + 
         (2432*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (13312*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (4096*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         2048*HPL[{1, 1, 1}, -E^(2*\[Sigma])] + (2048*Zeta[3])/3)) + 
     (32*Zeta[5])/3 + Cosh[\[Sigma]]^2*((-10688*HPL[{1}, -E^(2*\[Sigma])])/
        5 - (1760*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/9 - 
       (592*Pi^4*HPL[{1}, -E^(2*\[Sigma])])/135 - 
       (3584*\[Sigma]^5*HPL[{1}, -E^(2*\[Sigma])])/25 + 
       1088*HPL[{0, 1}, -E^(2*\[Sigma])] + 
       (32*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/9 + 
       \[Sigma]^4*((-8960*HPL[{1}, -E^(2*\[Sigma])])/9 - 
         (17920*HPL[{1, 1}, -E^(2*\[Sigma])])/9) - 
       (26624*HPL[{1, 1}, -E^(2*\[Sigma])])/3 - 
       (5632*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])])/9 - 
       (1184*Pi^4*HPL[{1, 1}, -E^(2*\[Sigma])])/135 + 
       704*HPL[{0, 0, 1}, -E^(2*\[Sigma])] + 
       (64*Pi^2*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/9 + 
       (10240*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (1024*Pi^2*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/9 + 
       (4096*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/
        3 + (8192*HPL[{0, 1, 1}, -E^(2*\[Sigma])]^2)/3 + 
       1024*HPL[{1, 0, 1}, -E^(2*\[Sigma])] - 
       (1024*Pi^2*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/9 + 
       (2048*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/
        3 + (4096*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, 
          -E^(2*\[Sigma])])/3 + \[Sigma]^3*
        ((-29440*HPL[{1}, -E^(2*\[Sigma])])/9 - 
         (7168*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/135 - 
         (81920*HPL[{1, 1}, -E^(2*\[Sigma])])/9 + 
         (3584*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/45 - 
         2560*HPL[{0, 1, 1}, -E^(2*\[Sigma])] - 
         2560*HPL[{1, 0, 1}, -E^(2*\[Sigma])] - 
         (163840*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/9) - 
       (80896*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (4096*Pi^2*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       64*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])] + 
       (14336*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       128*Pi^2*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])] - 
       (8192*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/
        3 - (16384*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1}, 
          -E^(2*\[Sigma])])/3 + (8192*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       64*Pi^2*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])] - 
       (4096*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/
        3 - (8192*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1}, 
          -E^(2*\[Sigma])])/3 + 5120*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (1024*Pi^2*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       3072*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])] + 
       64*Pi^2*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])] + 
       2048*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] - 
       (1024*Pi^2*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (2048*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (2048*Pi^2*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])])/9 - 
       65536*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (8192*Pi^2*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       128*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])] - 
       (4096*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       24576*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (2048*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (47104*HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       8192*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])] + 
       (2048*HPL[{1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (38912*HPL[{1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (20480*HPL[{1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (20480*HPL[{1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       131072*HPL[{1, 1, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (13568*HPL[{0, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/5 - 
       (6784*HPL[{0, 0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/5 - 
       16384*HPL[{0, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (8576*HPL[{0, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
       8192*HPL[{0, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])] - 
       (8192*HPL[{0, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (106496*HPL[{0, 0, 1, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (896*HPL[{0, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
       (10240*HPL[{0, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (2048*HPL[{0, 1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (83968*HPL[{0, 1, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (2048*HPL[{0, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (65536*HPL[{0, 1, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (40960*HPL[{0, 1, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (896*HPL[{1, 0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
       2048*HPL[{1, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (96256*HPL[{1, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (4096*HPL[{1, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (69632*HPL[{1, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (40960*HPL[{1, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (4096*HPL[{1, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (77824*HPL[{1, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (40960*HPL[{1, 1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (40960*HPL[{1, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       262144*HPL[{1, 1, 1, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (5120*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
       (448*Pi^2*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/9 + 
       4096*HPL[{1, 1}, -E^(2*\[Sigma])]*Zeta[3] - 
       (128*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
       (2048*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
       (2048*HPL[{1, 0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
       8192*HPL[{1, 1, 1}, -E^(2*\[Sigma])]*Zeta[3] + 
       \[Sigma]^2*((-18304*HPL[{1}, -E^(2*\[Sigma])])/3 - 
         (640*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/3 + 
         (640*HPL[{0, 1}, -E^(2*\[Sigma])])/3 - 
         (65536*HPL[{1, 1}, -E^(2*\[Sigma])])/3 - 
         (1280*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])])/3 + 
         (1280*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (16384*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (16384*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         49152*HPL[{1, 1, 1}, -E^(2*\[Sigma])] + 
         (8704*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         (4352*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         16384*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (4352*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         16384*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] - 
         (32768*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         98304*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] + 
         1280*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3]) + 
       \[Sigma]*(-6016*HPL[{1}, -E^(2*\[Sigma])] - 
         (3008*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/9 - 
         (2272*Pi^4*HPL[{1}, -E^(2*\[Sigma])])/675 + 
         896*HPL[{0, 1}, -E^(2*\[Sigma])] - 
         (71680*HPL[{1, 1}, -E^(2*\[Sigma])])/3 - 
         (8192*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])])/9 + 
         896*HPL[{0, 0, 1}, -E^(2*\[Sigma])] + 
         (256*Pi^2*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/45 - 
         (2048*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (2176*Pi^2*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/9 - 
         (32768*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/
          3 - (8192*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (2176*Pi^2*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/9 - 
         (16384*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/
          3 - 63488*HPL[{1, 1, 1}, -E^(2*\[Sigma])] - 
         (16384*Pi^2*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/9 + 
         8192*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])] - 
         (16384*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/
          3 + 4096*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])] - 
         (8192*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/
          3 - 12288*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])] + 
         4096*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])] - 
         12288*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] - 
         8192*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])] - 
         131072*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] - 
         (256*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
         (4864*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         1280*HPL[{0, 0, 1, 0, 1}, -E^(2*\[Sigma])] + 
         (114688*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
         (3328*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
         (69632*HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         (32768*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
         36864*HPL[{0, 1, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (3328*HPL[{1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
         (53248*HPL[{1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         8192*HPL[{1, 0, 1, 0, 1}, -E^(2*\[Sigma])] + 
         20480*HPL[{1, 0, 1, 1, 1}, -E^(2*\[Sigma])] + 
         8192*HPL[{1, 1, 0, 0, 1}, -E^(2*\[Sigma])] + 
         8192*HPL[{1, 1, 0, 1, 1}, -E^(2*\[Sigma])] - 
         262144*HPL[{1, 1, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (8192*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
         (16384*HPL[{1, 1}, -E^(2*\[Sigma])]*Zeta[3])/3) + 
       (128*HPL[{1}, -E^(2*\[Sigma])]*Zeta[5])/3)
 
sevenloop = 2464/15 - (752*Pi^2)/135 - (1076*Pi^4)/2025 + (766*Pi^6)/42525 + 
     (1792*\[Sigma]^5)/25 + (9856*\[Sigma]^6)/675 - 
     (512*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/45 + 
     (608*Pi^4*HPL[{0, 1}, -E^(2*\[Sigma])])/225 + 
     \[Sigma]^4*(-448/3 + (224*Pi^2)/27 + 
       (28672*HPL[{0, 1}, -E^(2*\[Sigma])])/45) - 
     (64*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/45 - 
     (224*Pi^2*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/9 + 
     (512*Pi^2*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/9 - 
     (1408*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
     (832*Pi^2*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/45 - 
     (896*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/5 + 
     64*Pi^2*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])] - 
     (2048*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/15 + 
     (512*Pi^2*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/9 + 
     (1024*Pi^2*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/9 - 
     (192*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
     (7168*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
     1024*HPL[{0, 0, 1, 0, 1}, -E^(2*\[Sigma])] + 
     (13312*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
     (1024*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
     2048*HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])] + 
     (2048*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
     (1024*HPL[{0, 0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
     (9344*HPL[{0, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/15 - 
     (7936*HPL[{0, 0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/15 - 
     (38912*HPL[{0, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
     (19712*HPL[{0, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/45 - 
     6144*HPL[{0, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])] - 
     2048*HPL[{0, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])] + 
     (59392*HPL[{0, 0, 1, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
     (1536*HPL[{0, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
     2048*HPL[{0, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])] - 
     (2048*HPL[{0, 1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
     (28672*HPL[{0, 1, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
     (2048*HPL[{0, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
     4096*HPL[{0, 1, 1, 0, 1, 1}, -E^(2*\[Sigma])] + 
     (4096*HPL[{0, 1, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
     \[Sigma]^2*(-117824/45 - (3872*Pi^2)/135 + (728*Pi^4)/675 - 
       (2816*HPL[{0, 1}, -E^(2*\[Sigma])])/5 + 
       (6016*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/45 - 
       (896*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (8192*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (9728*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (10496*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       3072*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])] + 
       (16384*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 640*Zeta[3]) + 
     \[Sigma]^3*(-224768/135 + (3584*Pi^2)/135 + 
       1280*HPL[{0, 1}, -E^(2*\[Sigma])] + 
       (512*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/135 + 
       2560*HPL[{0, 1, 1}, -E^(2*\[Sigma])] - (14336*Zeta[3])/45) - 
     (64*Zeta[3])/3 - (224*Pi^2*Zeta[3])/9 - 
     (1024*HPL[{0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
     (896*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
     (2048*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 + (448*Zeta[3]^2)/3 + 
     \[Sigma]*((-18752*Pi^2)/135 + (1136*Pi^4)/675 - 
       1664*HPL[{0, 1}, -E^(2*\[Sigma])] + 
       (1088*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/9 + 
       (1536*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/5 - 
       (1792*Pi^2*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/135 - 
       (1280*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (2176*Pi^2*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/9 - 
       (1664*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       2048*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (4096*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       2048*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (256*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
       (15616*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (8704*HPL[{0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (45056*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       1536*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])] + 
       8192*HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (8192*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       4096*HPL[{0, 1, 1, 1, 1}, -E^(2*\[Sigma])] + (1792*Zeta[3])/15 - 
       (1664*Pi^2*Zeta[3])/45 - (4352*HPL[{0, 1}, -E^(2*\[Sigma])]*Zeta[3])/
        3 - (256*Zeta[5])/5) + E^\[Sigma]*Cosh[\[Sigma]]*
      ((9728*Pi^2)/45 + (4784*Pi^4)/675 + (3584*\[Sigma]^5)/25 + 
       (14336*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/45 + 
       (1216*Pi^4*HPL[{1}, -E^(2*\[Sigma])])/225 + 
       \[Sigma]^4*(73472/45 + (57344*HPL[{1}, -E^(2*\[Sigma])])/45) + 
       (38912*HPL[{0, 1}, -E^(2*\[Sigma])])/15 + 
       (1664*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/9 + 
       (1024*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])])/3 + 
       \[Sigma]^3*(311296/45 + (7168*Pi^2)/135 + 
         7680*HPL[{1}, -E^(2*\[Sigma])] + 
         (122368*HPL[{0, 1}, -E^(2*\[Sigma])])/45 + 
         5120*HPL[{1, 1}, -E^(2*\[Sigma])]) - 
       2176*HPL[{0, 0, 1}, -E^(2*\[Sigma])] - 
       (2624*Pi^2*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/45 + 
       (179968*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/15 + 
       (3200*Pi^2*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/9 + 
       (16384*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/
        9 + (57344*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (1024*Pi^2*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/9 + 
       (8192*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/
        9 + (2048*Pi^2*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/9 - 
       (18688*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
       (20480*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       2048*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])] + 
       (90112*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       2048*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])] + 
       12288*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] + 
       4096*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])] + 
       128*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])] - 
       (87808*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/15 - 
       (17408*HPL[{0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/5 - 
       10240*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (31232*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
       4096*HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])] - 
       (4096*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (94208*HPL[{0, 1, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (3072*HPL[{1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
       4096*HPL[{1, 0, 0, 1, 1}, -E^(2*\[Sigma])] - 
       (4096*HPL[{1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (32768*HPL[{1, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (4096*HPL[{1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (8192*HPL[{1, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       \[Sigma]^2*(53504/5 + (15616*Pi^2)/45 + 
         (76288*HPL[{1}, -E^(2*\[Sigma])])/5 + 
         (12032*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/45 + 
         (28160*HPL[{0, 1}, -E^(2*\[Sigma])])/3 + 
         16384*HPL[{1, 1}, -E^(2*\[Sigma])] - 
         (18176*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/15 + 
         (43520*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         6144*HPL[{1, 0, 1}, -E^(2*\[Sigma])] + 
         (32768*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/3 - 1280*Zeta[3]) - 
       2176*Zeta[3] - (448*Pi^2*Zeta[3])/9 - 2048*HPL[{1}, -E^(2*\[Sigma])]*
        Zeta[3] - 768*HPL[{0, 1}, -E^(2*\[Sigma])]*Zeta[3] - 
       (4096*HPL[{1, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
       \[Sigma]*(170752/45 + (29824*Pi^2)/45 + (2272*Pi^4)/675 + 
         (24320*HPL[{1}, -E^(2*\[Sigma])])/3 + 
         (2176*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/3 + 
         (122624*HPL[{0, 1}, -E^(2*\[Sigma])])/15 + 
         (11392*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/45 + 
         (34304*HPL[{1, 1}, -E^(2*\[Sigma])])/3 + 
         (4352*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])])/9 - 
         (14336*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/3 + 
         (77824*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         8192*HPL[{1, 0, 1}, -E^(2*\[Sigma])] + 
         12288*HPL[{1, 1, 1}, -E^(2*\[Sigma])] - 
         (18176*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
         (9728*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         (118784*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
         3072*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])] + 
         16384*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] + 
         (16384*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
         8192*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] - (12544*Zeta[3])/3 - 
         (8704*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/3) - (128*Zeta[5])/3) - 
     (64*Zeta[5])/3 + Cosh[\[Sigma]]^2*((170752*HPL[{1}, -E^(2*\[Sigma])])/
        45 + (20224*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/45 + 
       (8192*Pi^4*HPL[{1}, -E^(2*\[Sigma])])/675 + 
       (3064*Pi^6*HPL[{1}, -E^(2*\[Sigma])])/42525 + 
       (39424*\[Sigma]^6*HPL[{1}, -E^(2*\[Sigma])])/675 - 
       (38912*HPL[{0, 1}, -E^(2*\[Sigma])])/15 - 
       (896*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/45 + 
       (100096*HPL[{1, 1}, -E^(2*\[Sigma])])/5 + 
       1920*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])] + 
       (4736*Pi^4*HPL[{1, 1}, -E^(2*\[Sigma])])/135 + 
       \[Sigma]^5*((14336*HPL[{1}, -E^(2*\[Sigma])])/25 + 
         (28672*HPL[{1, 1}, -E^(2*\[Sigma])])/25) - 
       (17152*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/15 - 
       (896*Pi^2*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/45 - 
       (176*Pi^4*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/2025 - 
       (179968*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/15 + 
       (640*Pi^2*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (2432*Pi^4*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/225 - 
       (16384*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/
        9 + (32768*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1}, 
          -E^(2*\[Sigma])])/27 - (16384*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*
         HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (32768*HPL[{0, 1, 1}, -E^(2*\[Sigma])]^2)/3 - 
       (57344*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (1024*Pi^2*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (2432*Pi^4*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/225 - 
       (8192*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/
        9 + (16384*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, 
          -E^(2*\[Sigma])])/27 - (8192*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*
         HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (16384*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, 
          -E^(2*\[Sigma])])/3 + 73728*HPL[{1, 1, 1}, -E^(2*\[Sigma])] + 
       (47104*Pi^2*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/9 + 
       (9472*Pi^4*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/135 + 
       \[Sigma]^4*((121856*HPL[{1}, -E^(2*\[Sigma])])/45 + 
         (896*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/27 + 
         (71680*HPL[{1, 1}, -E^(2*\[Sigma])])/9 - 
         (1792*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/45 + 
         (114688*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/45 + 
         (114688*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/45 + 
         (143360*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/9) + 
       (1536*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
       (12288*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*HPL[{0, 0, 0, 1}, 
          -E^(2*\[Sigma])])/5 - (6144*HPL[{1, 0, 1}, -E^(2*\[Sigma])]*
         HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
       (466688*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/45 - 
       512*Pi^2*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (32768*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/
        3 + (4096*Pi^2*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1}, 
          -E^(2*\[Sigma])])/9 + (65536*HPL[{1, 1}, -E^(2*\[Sigma])]*
         HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (8192*HPL[{1, 0, 1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1}, 
          -E^(2*\[Sigma])])/3 + (131072*HPL[{1, 1, 1}, -E^(2*\[Sigma])]*
         HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (315904*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/45 - 
       256*Pi^2*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])] + 
       (16384*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/
        3 + (2048*Pi^2*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1}, 
          -E^(2*\[Sigma])])/9 + (32768*HPL[{1, 1}, -E^(2*\[Sigma])]*
         HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (8192*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1}, 
          -E^(2*\[Sigma])])/3 + (65536*HPL[{1, 1, 1}, -E^(2*\[Sigma])]*
         HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (90112*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (4096*Pi^2*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (32768*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1, 1}, 
          -E^(2*\[Sigma])])/3 + (16384*HPL[{1, 0, 1}, -E^(2*\[Sigma])]*
         HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (404992*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])])/45 - 
       256*Pi^2*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])] + 
       (8192*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 0, 1}, 
          -E^(2*\[Sigma])])/3 - 12288*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (4096*Pi^2*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       4096*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])] + 
       (8192*Pi^2*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])])/9 + 
       217088*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (32768*Pi^2*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (1536*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
       (64*Pi^2*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/135 + 
       (98048*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/15 - 
       (11008*Pi^2*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/45 - 
       32768*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 0, 0, 1, 1}, 
         -E^(2*\[Sigma])] + (7168*HPL[{0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/5 - 
       (5888*Pi^2*HPL[{0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/45 - 
       16384*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 0, 1}, 
         -E^(2*\[Sigma])] - (237568*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/
        3 - (25600*Pi^2*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/9 - 
       (360448*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1, 1}, 
          -E^(2*\[Sigma])])/3 - (6656*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/
        5 - (3328*Pi^2*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/45 - 
       (16384*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 0, 1}, 
          -E^(2*\[Sigma])])/3 - (163840*HPL[{0, 1, 0, 1, 1}, 
          -E^(2*\[Sigma])])/3 - (15104*Pi^2*HPL[{0, 1, 0, 1, 1}, 
          -E^(2*\[Sigma])])/9 - (622592*HPL[{1, 1}, -E^(2*\[Sigma])]*
         HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/9 - 
       (90112*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (6656*Pi^2*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/9 - 
       (262144*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1, 0, 1}, 
          -E^(2*\[Sigma])])/9 - (94208*HPL[{0, 1, 1, 1, 1}, -E^(2*\[Sigma])])/
        3 - 4096*Pi^2*HPL[{0, 1, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (31744*HPL[{1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
       (3328*Pi^2*HPL[{1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/45 - 
       (143360*HPL[{1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (11008*Pi^2*HPL[{1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/9 - 
       (327680*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 0, 1, 1}, 
          -E^(2*\[Sigma])])/9 - (77824*HPL[{1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/
        3 - 512*Pi^2*HPL[{1, 0, 1, 0, 1}, -E^(2*\[Sigma])] - 
       (163840*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1, 0, 1}, 
          -E^(2*\[Sigma])])/9 - (32768*HPL[{1, 0, 1, 1, 1}, -E^(2*\[Sigma])])/
        3 - (20480*Pi^2*HPL[{1, 0, 1, 1, 1}, -E^(2*\[Sigma])])/9 - 
       (77824*HPL[{1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       512*Pi^2*HPL[{1, 1, 0, 0, 1}, -E^(2*\[Sigma])] - 
       (163840*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 1, 0, 0, 1}, 
          -E^(2*\[Sigma])])/9 - (8192*HPL[{1, 1, 0, 1, 1}, -E^(2*\[Sigma])])/
        3 - (8192*Pi^2*HPL[{1, 1, 0, 1, 1}, -E^(2*\[Sigma])])/9 + 
       524288*HPL[{1, 1, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (65536*Pi^2*HPL[{1, 1, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (54272*HPL[{0, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/5 + 
       (346112*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 0, 0, 0, 1, 1}, 
          -E^(2*\[Sigma])])/15 + (27136*HPL[{0, 0, 0, 1, 0, 1}, 
          -E^(2*\[Sigma])])/5 + (173056*HPL[{1}, -E^(2*\[Sigma])]*
         HPL[{0, 0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/15 + 
       65536*HPL[{0, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (34304*HPL[{0, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (173056*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 0, 0, 1}, 
          -E^(2*\[Sigma])])/45 + 32768*HPL[{0, 0, 1, 0, 1, 1}, 
         -E^(2*\[Sigma])] + (32768*HPL[{0, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/
        3 - (425984*HPL[{0, 0, 1, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       32768*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1, 1, 1}, 
         -E^(2*\[Sigma])] + (3584*HPL[{0, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/
        5 + (40960*HPL[{0, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (8192*HPL[{0, 1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (335872*HPL[{0, 1, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       16384*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1, 1, 1}, 
         -E^(2*\[Sigma])] - (8192*HPL[{0, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/
        3 - (262144*HPL[{0, 1, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (16384*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1, 0, 1, 1}, 
          -E^(2*\[Sigma])])/3 - (163840*HPL[{0, 1, 1, 1, 0, 1}, 
          -E^(2*\[Sigma])])/3 + (3584*HPL[{1, 0, 0, 0, 0, 1}, 
          -E^(2*\[Sigma])])/5 + 8192*HPL[{1, 0, 0, 0, 1, 1}, 
         -E^(2*\[Sigma])] - (385024*HPL[{1, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/
        3 - (16384*HPL[{1, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (278528*HPL[{1, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (163840*HPL[{1, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (16384*HPL[{1, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (311296*HPL[{1, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (163840*HPL[{1, 1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       (163840*HPL[{1, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       1048576*HPL[{1, 1, 1, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (128*HPL[{0, 0, 0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/9 - 
       (26624*HPL[{0, 0, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/15 - 
       (2048*HPL[{0, 0, 0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
       8192*HPL[{0, 0, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (2048*HPL[{0, 0, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
       (30208*HPL[{0, 0, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/15 + 
       (13312*HPL[{0, 0, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (704512*HPL[{0, 0, 0, 1, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (2048*HPL[{0, 0, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (14848*HPL[{0, 0, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (37888*HPL[{0, 0, 1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/15 + 
       139264*HPL[{0, 0, 1, 0, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (19456*HPL[{0, 0, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
       (212992*HPL[{0, 0, 1, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       24576*HPL[{0, 0, 1, 1, 1, 0, 1}, -E^(2*\[Sigma])] + 
       (1245184*HPL[{0, 0, 1, 1, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (4096*HPL[{0, 1, 0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (126464*HPL[{0, 1, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/15 + 
       (50176*HPL[{0, 1, 0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (262144*HPL[{0, 1, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (13312*HPL[{0, 1, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
       40960*HPL[{0, 1, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (32768*HPL[{0, 1, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (925696*HPL[{0, 1, 0, 1, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (13312*HPL[{0, 1, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
       (57344*HPL[{0, 1, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       180224*HPL[{0, 1, 1, 0, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (32768*HPL[{0, 1, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       65536*HPL[{0, 1, 1, 1, 0, 1, 1}, -E^(2*\[Sigma])] - 
       (16384*HPL[{0, 1, 1, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (4096*HPL[{1, 0, 0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (17920*HPL[{1, 0, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (31744*HPL[{1, 0, 0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/15 + 
       (237568*HPL[{1, 0, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (7168*HPL[{1, 0, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
       (114688*HPL[{1, 0, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (32768*HPL[{1, 0, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
       221184*HPL[{1, 0, 0, 1, 1, 1, 1}, -E^(2*\[Sigma])] + 
       (7168*HPL[{1, 0, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
       16384*HPL[{1, 0, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (409600*HPL[{1, 0, 1, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (32768*HPL[{1, 0, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (163840*HPL[{1, 0, 1, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       (7168*HPL[{1, 1, 0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
       16384*HPL[{1, 1, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])] + 
       (212992*HPL[{1, 1, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
       (32768*HPL[{1, 1, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       32768*HPL[{1, 1, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])] - 
       (32768*HPL[{1, 1, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
       (32768*HPL[{1, 1, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
       2097152*HPL[{1, 1, 1, 1, 1, 1, 1}, -E^(2*\[Sigma])] - 
       (14080*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
       (1792*Pi^2*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/9 + 
       (256*HPL[{0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
       (45056*HPL[{1, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
       (3584*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])]*Zeta[3])/9 + 
       (512*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
       (8192*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
       (8192*HPL[{1, 0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
       32768*HPL[{1, 1, 1}, -E^(2*\[Sigma])]*Zeta[3] + 
       3072*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])]*Zeta[3] + 
       1536*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])]*Zeta[3] - 
       8192*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])]*Zeta[3] + 
       1536*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])]*Zeta[3] - 
       8192*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])]*Zeta[3] - 
       (16384*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
       65536*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])]*Zeta[3] + 
       (1792*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3]^2)/3 + 
       \[Sigma]^3*((1033216*HPL[{1}, -E^(2*\[Sigma])])/135 + 
         (28672*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/135 - 
         (7168*HPL[{0, 1}, -E^(2*\[Sigma])])/45 + 
         (281600*HPL[{1, 1}, -E^(2*\[Sigma])])/9 + 
         (57344*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])])/135 - 
         (14336*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/45 + 
         10240*HPL[{0, 1, 1}, -E^(2*\[Sigma])] + 
         10240*HPL[{1, 0, 1}, -E^(2*\[Sigma])] + 
         (655360*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/9 - 
         (167936*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/135 - 
         (83968*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/135 + 
         30720*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])] - 
         (83968*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])])/135 + 
         30720*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] + 
         20480*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])] + 
         (1310720*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])])/9 - 
         (57344*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/45) + 
       \[Sigma]^2*((196096*HPL[{1}, -E^(2*\[Sigma])])/15 + 
         (26368*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/45 + 
         (2912*Pi^4*HPL[{1}, -E^(2*\[Sigma])])/675 - 
         (16384*HPL[{0, 1}, -E^(2*\[Sigma])])/15 + 
         (196096*HPL[{1, 1}, -E^(2*\[Sigma])])/3 + 
         (5120*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])])/3 - 
         (16384*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/15 - 
         (896*Pi^2*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/135 + 
         12800*HPL[{0, 1, 1}, -E^(2*\[Sigma])] + 
         (24064*Pi^2*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/45 + 
         (524288*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1}, 
            -E^(2*\[Sigma])])/9 + (47104*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 + 
         (24064*Pi^2*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/45 + 
         (262144*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, 
            -E^(2*\[Sigma])])/9 + (557056*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/
          3 + (10240*Pi^2*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (34816*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         24576*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])] - 
         (17408*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
         12288*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])] + 
         65536*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])] - 
         (17408*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])])/3 + 
         65536*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] + 
         (131072*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])])/3 + 
         393216*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (1792*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/45 - 
         (100352*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/15 - 
         (59392*HPL[{0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/15 - 
         (315392*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (38912*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
         58368*HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])] - 
         (71680*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         196608*HPL[{0, 1, 1, 1, 1}, -E^(2*\[Sigma])] - 
         (38912*HPL[{1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/15 - 
         33792*HPL[{1, 0, 0, 1, 1}, -E^(2*\[Sigma])] - 
         (34816*HPL[{1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (327680*HPL[{1, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (34816*HPL[{1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (131072*HPL[{1, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         786432*HPL[{1, 1, 1, 1, 1}, -E^(2*\[Sigma])] - 
         5120*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3] - 
         10240*HPL[{1, 1}, -E^(2*\[Sigma])]*Zeta[3]) - 
       (512*HPL[{1}, -E^(2*\[Sigma])]*Zeta[5])/3 - 
       (1024*HPL[{1, 1}, -E^(2*\[Sigma])]*Zeta[5])/3 + 
       \[Sigma]*((178688*HPL[{1}, -E^(2*\[Sigma])])/15 + 
         (108544*Pi^2*HPL[{1}, -E^(2*\[Sigma])])/135 + 
         (9088*Pi^4*HPL[{1}, -E^(2*\[Sigma])])/675 - 
         (41984*HPL[{0, 1}, -E^(2*\[Sigma])])/15 - 
         (512*Pi^2*HPL[{0, 1}, -E^(2*\[Sigma])])/45 + 
         (186880*HPL[{1, 1}, -E^(2*\[Sigma])])/3 + 
         (9472*Pi^2*HPL[{1, 1}, -E^(2*\[Sigma])])/3 + 
         (18176*Pi^4*HPL[{1, 1}, -E^(2*\[Sigma])])/675 - 
         (82432*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/45 - 
         (1024*Pi^2*HPL[{0, 0, 1}, -E^(2*\[Sigma])])/45 - 
         (18944*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         (8704*Pi^2*HPL[{0, 1, 1}, -E^(2*\[Sigma])])/9 + 
         (131072*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1}, 
            -E^(2*\[Sigma])])/3 - 12288*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*
          HPL[{0, 1, 1}, -E^(2*\[Sigma])] - 
         (65536*HPL[{0, 1, 1}, -E^(2*\[Sigma])]^2)/3 + 
         5120*HPL[{1, 0, 1}, -E^(2*\[Sigma])] + 
         (8704*Pi^2*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/9 + 
         (65536*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, -E^(2*\[Sigma])])/
          3 - 6144*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1}, 
           -E^(2*\[Sigma])] - (32768*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*
           HPL[{1, 0, 1}, -E^(2*\[Sigma])])/3 + 
         204800*HPL[{1, 1, 1}, -E^(2*\[Sigma])] + 
         (65536*Pi^2*HPL[{1, 1, 1}, -E^(2*\[Sigma])])/9 + 
         (512*HPL[{0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
         (76288*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (26624*Pi^2*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/135 + 
         (65536*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1}, -E^(2*\[Sigma])])/
          3 + (131072*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 0, 1, 1}, 
            -E^(2*\[Sigma])])/3 - (40960*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/
          3 - (13312*Pi^2*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/135 + 
         (32768*HPL[{1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1}, -E^(2*\[Sigma])])/
          3 + (65536*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 0, 1}, 
            -E^(2*\[Sigma])])/3 + (40960*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/
          3 + (8704*Pi^2*HPL[{0, 1, 1, 1}, -E^(2*\[Sigma])])/3 + 
         65536*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{0, 1, 1, 1}, 
           -E^(2*\[Sigma])] - 13312*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])] - 
         (13312*Pi^2*HPL[{1, 0, 0, 1}, -E^(2*\[Sigma])])/135 + 
         32768*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])] + 
         (8704*Pi^2*HPL[{1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         (131072*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 0, 1, 1}, 
            -E^(2*\[Sigma])])/3 + (81920*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])])/
          3 + (17408*Pi^2*HPL[{1, 1, 0, 1}, -E^(2*\[Sigma])])/9 + 
         (65536*HPL[{1, 1}, -E^(2*\[Sigma])]*HPL[{1, 1, 0, 1}, 
            -E^(2*\[Sigma])])/3 + 516096*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (131072*Pi^2*HPL[{1, 1, 1, 1}, -E^(2*\[Sigma])])/9 + 
         (1024*HPL[{0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 - 
         (19456*HPL[{0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         5120*HPL[{0, 0, 1, 0, 1}, -E^(2*\[Sigma])] - 
         (458752*HPL[{0, 0, 1, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (13312*HPL[{0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (278528*HPL[{0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         (131072*HPL[{0, 1, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         147456*HPL[{0, 1, 1, 1, 1}, -E^(2*\[Sigma])] - 
         (13312*HPL[{1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (212992*HPL[{1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         32768*HPL[{1, 0, 1, 0, 1}, -E^(2*\[Sigma])] - 
         81920*HPL[{1, 0, 1, 1, 1}, -E^(2*\[Sigma])] - 
         32768*HPL[{1, 1, 0, 0, 1}, -E^(2*\[Sigma])] - 
         32768*HPL[{1, 1, 0, 1, 1}, -E^(2*\[Sigma])] + 
         1048576*HPL[{1, 1, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (137216*HPL[{0, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])])/15 + 
         (68608*HPL[{0, 0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/15 + 
         91136*HPL[{0, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (17408*HPL[{0, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/9 + 
         (134144*HPL[{0, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 + 
         14336*HPL[{0, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])] - 
         196608*HPL[{0, 0, 1, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (3072*HPL[{0, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
         15360*HPL[{0, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])] + 
         (8192*HPL[{0, 1, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         147456*HPL[{0, 1, 0, 1, 1, 1}, -E^(2*\[Sigma])] - 
         (8192*HPL[{0, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (327680*HPL[{0, 1, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         65536*HPL[{0, 1, 1, 1, 0, 1}, -E^(2*\[Sigma])] - 
         409600*HPL[{0, 1, 1, 1, 1, 1}, -E^(2*\[Sigma])] + 
         (3072*HPL[{1, 0, 0, 0, 0, 1}, -E^(2*\[Sigma])])/5 + 
         3072*HPL[{1, 0, 0, 0, 1, 1}, -E^(2*\[Sigma])] - 
         (10240*HPL[{1, 0, 0, 1, 0, 1}, -E^(2*\[Sigma])])/3 - 
         180224*HPL[{1, 0, 0, 1, 1, 1}, -E^(2*\[Sigma])] - 
         (26624*HPL[{1, 0, 1, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (360448*HPL[{1, 0, 1, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         65536*HPL[{1, 0, 1, 1, 0, 1}, -E^(2*\[Sigma])] - 
         278528*HPL[{1, 0, 1, 1, 1, 1}, -E^(2*\[Sigma])] - 
         (26624*HPL[{1, 1, 0, 0, 0, 1}, -E^(2*\[Sigma])])/3 - 
         (425984*HPL[{1, 1, 0, 0, 1, 1}, -E^(2*\[Sigma])])/3 - 
         65536*HPL[{1, 1, 0, 1, 0, 1}, -E^(2*\[Sigma])] - 
         163840*HPL[{1, 1, 0, 1, 1, 1}, -E^(2*\[Sigma])] - 
         65536*HPL[{1, 1, 1, 0, 0, 1}, -E^(2*\[Sigma])] - 
         65536*HPL[{1, 1, 1, 0, 1, 1}, -E^(2*\[Sigma])] + 
         2097152*HPL[{1, 1, 1, 1, 1, 1}, -E^(2*\[Sigma])] - 
         (24064*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
         (6656*Pi^2*HPL[{1}, -E^(2*\[Sigma])]*Zeta[3])/45 - 
         (65536*HPL[{1, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 + 
         (2048*HPL[{0, 0, 1}, -E^(2*\[Sigma])]*Zeta[3])/15 - 
         (17408*HPL[{0, 1, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
         (17408*HPL[{1, 0, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
         (131072*HPL[{1, 1, 1}, -E^(2*\[Sigma])]*Zeta[3])/3 - 
         (1024*HPL[{1}, -E^(2*\[Sigma])]*Zeta[5])/5))

